First Betti number of the path homology of random directed graphs

Path homology is a topological invariant for directed graphs, which is sensitive to their asymmetry and can discern between digraphs which are indistinguishable to the directed flag complex. In Erd\"os-R\'enyi directed random graphs, the first Betti number undergoes two distinct transitions, appearing at a low-density boundary and vanishing again at a high-density boundary. Through a novel, combinatorial condition for digraphs we describe both sparse and dense regimes under which the first Betti number of path homology is zero with high probability. We combine results of Grigor'yan et al., regarding generators for chain groups, with methods of Kahle and Meckes in order to determine regimes under which the first Betti number is positive with high probability. Together, these results describe the gradient of the lower boundary and yield bounds for the gradient of the upper boundary. With a view towards hypothesis testing, we obtain tighter bounds on the probability of observing a positive first Betti number in a high-density digraph of finite size. For comparison, we apply these techniques to the directed flag complex and derive analogous results.

==> anc/README.md <==
# First Betti number of the path homology of random directed graphs - Code and Data Repository

## Requirements and setup
The [PerformantPathHomology](https://github.com/SteveHuntsmanBAESystems/PerformantPathHomology) uses MATLAB's symbolic toolbox and hence both MATLAB and the toolbox are required to run some of the scripts.
In order to run [flagser](https://github.com/luetge/flagser) please ensure that you have `make`, `cmake` and a `C++14` compiler.
Then run the setup script which will download both of these libraries with `git` and build `flagser`:
```
./setup.sh
```

## File structure
```
├── 📁 lib                - External libraries, written by other authors
│   ├── 📁 flagser        - flagser software, for computing homology of directed flag complex
│   └── 📁 pathhomology   - Performant path homology computation
├── 📁 mat                - MATALB .mat files storing the results of experiments + computations
├── 📁 src                - Source MATLAB files for reproducing data + figures
│   ├── 📁 experiments    - Data collection scripts for experiments section
│   ├── 📁 plot           - Script for converting experimental data into plots
│   ├── 📁 util           - Utility functions used in other scripts
│   └── 🗎 compute_Q.m     - Script for computing q_{m,l} matrix in explicit bounds
├── 🗎 README.md           - This file
└── 🗎 setup.sh            - Setup script for importing and building libraries
```
Many of the plotting scripts, as well as `compute_Q.m`, begin with a switch on the `MODE` variable.
The two valid values are `nreg` for non-regular path homology and `dflag` for directed flag complex homology.
This variable should be set prior to running the script.

## Experiments

The `experiments` folder contains all of the scripts which run the experiments described in Appendix B.
The relation between the scripts and the experiment numbers in the paper is shown below.
Each of these experiments outputs its results as `.mat` file in the `mat` directory.

| Experiment Number | Script                       |
|-------------------|------------------------------|
| 1                 | `lower_betti1_check.m`       |
| 2                 | `upper_betti1_check.m`       |
| 3                 | `lower_betti1_dflag_check.m` |
| 4                 | `upper_betti1_dflag_check.m` |

## Plots

* `???_betti1_plot.m` - These scripts take the data from the experiments and return best fits of the boundaries.
* `???_bound_analysis.m` - These scripts produce figures for the purpose of analysing the utility of the explicit bounds, developed in Appendix A.
* `mean_plotter.m` - This script draws the illustrative figures in Appendix B.
* `normal_goodness_2.m` - This script runs the normal distribution goodness-of-fit tests which are discussed in Appendix B.


==> anc/setup.sh <==
#!/bin/bash
FLAGSER_GIT="https://github.com/luetge/flagser.git"
PPH_FIT="https://github.com/SteveHuntsmanBAESystems/PerformantPathHomology.git"
# Check pre-reqs
if ! command -v cmake &> /dev/null
then
  echo "Please install cmake"
  exit
fi
if !command -v make &> /dev/null
then
  echo "Please install make"
  exit
fi
# Setup directories
mkdir -p lib
# Download git repos
git clone $FLAGSER_GIT lib/flagser
git clone $PPH_GIT lib/pathhomology
# Build flagser
cd lib/flagser
(mkdir -p build && cd build && cmake .. && make -k)


==> anc/src/compute_Q.m <==
switch(MODE)
    case 'nreg'
        addpath('../../lib/pathhomology')
        load('../../mat/upper_betti1_check')
    case 'dflag'
        addpath('../util')
        load('../../mat/upper_betti1_dflag_check')
end
%% Enumerate all undirected 3-path motifs
paths = cell(1, 4);
for m=0:3
    bin_vec = get_binary_vector(m,2);
    % Make sure middle edge is going forward
    bin_vec = [bin_vec(1) 0 bin_vec(2)];
    A = zeros(5,5);
    for j=1:3
        if bin_vec(j)==0
            A(j,j+1)=1;
        else
            A(j+1,j)=1;
        end
    end
    paths{m+1} = A;
end
% Now paths{m+1} is G_m for m=0,1,2,3

%% Enumerate all possible motifs
% There are 2^8 possible subsets J⊂L
motifs = cell(2^8, 4);
for i = 0:(2^8 - 1)
    vec = get_binary_vector(i, 8);
    B = zeros(5,5);
    B(end,1:4) = vec(1:4);
    B(1:4, end) = vec(5:end);
    for j = 1:4
        motifs{i+1,j} = paths{j} + B;
    end
end

%% Compute alpha
alpha = cellfun(@(x) compute_alpha(x, MODE), motifs);

%% Compute gamma by checking subgraphs
gamma = zeros(2^8, 4);
total = 2^8 * 4;
fprintf('Checking for subgraphs');
for i = 0:(2^8 - 1)
    for j=1:4
        loop_num = i*4 + j;
        % In this step we consider subgraphs of motif{i+1,j}
        % No need to check if already identified as a directed centre
        if alpha(i+1, j)
            gamma(i+1, j) = 1;
            fprintf('Skipping subgraph check %d/%d\n', loop_num, total);
            continue
        end
        % Loop over all possible subsets of linking edges
        for k=0:(2^8 - 1)
            % Take the subgraph
            subgraph_bin_vec = ...
                get_binary_vector(i,8) & get_binary_vector(k,8);
            % Find the index of this subgraph in motifs(:,j)
            idx = get_decimal_from_bin(subgraph_bin_vec) + 1;
            if alpha(idx, j)
                fprintf('Found subgraph for %d/%d\n', loop_num, total)
                gamma(i+1, j) = 1;
                break;
            end
        end
        fprintf('No subgraph found for %d/%d\n', loop_num, total)
    end
end


%% Count number of edges in each motif
motif_edge_count = cellfun(@edge_counter, motifs);

%% Count the number of directed centres with given #edges, for each m
Q = zeros(4,9);
for j = 1:4
    for count=0:8
        relevant_motifs = find(motif_edge_count(:,j)==count);
        Q(j,count+1) = sum(gamma(relevant_motifs,j));
    end
end

switch(MODE)
    case 'nreg'
        save('computed_Q')
    case 'dflag'
        save('computed_Q_flag')
end

%% Utility functions
function vec = get_binary_vector(num, digits)
    vec = dec2bin(num,digits) - '0';
end

function num = get_decimal_from_bin(vec)
    num = bin2dec(char(vec + '0'));
end

% We check whether centre connects to start and end first
% If that happens then we check that betti_1 = 0
function ret_val = compute_alpha(motif, MODE)
    if ~connectsInTwo(motif)
        ret_val = false;
        return
    end
    switch(MODE)
        case 'nreg'
            G = digraph(motif);
            ph = pathhomology(G,2,'symbolic');
            ret_val = (ph.betti(2) == 0);
        case 'dflag'
            bettis = flagser_hom(motif, 1,...
                "../../lib/flagser/flagser");
            ret_val = (bettis(2) == 0);
    end
end

function connects = connectsInTwo(motif)
    centreToEnd = (motif(4,end) == 1) || (motif(end,4) == 1);
    beginToCentre = (motif(1,end) == 1) || (motif(end,1) == 1);
    connects = centreToEnd && beginToCentre;
end

% Count the number of edges in J
function count = edge_counter(motif)
    count = sum(motif(end,:)) + sum(motif(:,end));
end


==> anc/src/experiments/lower_betti1_check.m <==
addpath('../util')
addpath('../../lib/pathhomology')
rng(42);

n_range = 20:5:150;
p_range = logspace(log10(0.0001), log10(0.15));
tests = 100;

test_results = persForLoopSplitSaves(n_range, p_range,...
    @(n,p) the_experiment(n,p,tests), 'lower_betti1');
save('../../mat/lower_betti1_check')

function output = the_experiment(n, p, tests)
    output = zeros(tests, 1);
    for i=1:tests
        G = createDERG(n, p);
        ph = pathhomology(G, 2);
        output(i) = ph.betti(2);
    end
end

function G = createDERG(n, p)
	% Random durected graph
	A = rand(n,n) <= p;
	% Remove any self loops
	A = A .* (1-eye(n));
	G = digraph(A);
end


==> anc/src/experiments/lower_betti1_dflag_check.m <==
addpath('../util')
rng(42);

n_range = 20:5:200;
p_range = logspace(log10(0.0005), log10(0.3));
tests = 200;

test_results = persForLoopSplitSaves(n_range, p_range,...
    @(n,p) the_experiment(n,p,tests), 'lower_betti1_dflag');
save('../../mat/lower_betti1_dflag_check')

function output = the_experiment(n, p, tests)
    % Initialise an array of futures
    f(1:tests) = parallel.FevalFuture;
    % Populate futures with single_tests
    for i=1:tests
        f(i) = parfeval(@() single_test(n,p), 1);
    end
    % Wait for futures and collect results into a (tests x 1) double
    output = fetchOutputs(f);
end

function b1 = single_test(n,p)
    A = createDERG(n,p);
    bettis = flagser_hom(A, 1, '../../lib/flagser/flagser');
    b1 = bettis(2);
end

function A = createDERG(n, p)
	% Random durected graph
	A = rand(n,n) <= p;
	% Remove any self loops
	A = A .* (1-eye(n));
end


==> anc/src/experiments/upper_betti1_check.m <==
addpath('../util')
addpath('../../lib/pathhomology')
rng(42);

n_range = 20:5:100;
p_range = logspace(log10(0.05), log10(0.35));
tests = 100;

test_results = persForLoopSplitSaves(n_range, p_range,...
    @(n,p) the_experiment(n,p,tests), 'upper_betti1');
save('../../mat/upper_betti1_check')

function output = the_experiment(n, p, tests)
    output = zeros(tests, 1);
    for i=1:tests
        G = createDERG(n, p);
        ph = pathhomology(G, 2);
        output(i) = ph.betti(2);
    end
end

function G = createDERG(n, p)
	% Random durected graph
	A = rand(n,n) <= p;
	% Remove any self loops
	A = A .* (1-eye(n));
	G = digraph(A);
end


==> anc/src/experiments/upper_betti1_dflag_check.m <==
addpath('../util')
rng(42);

n_range = 20:5:200;
p_range = logspace(log10(0.1), log10(0.45));
tests = 200;
WORKERS = 16;
pool = parpool(WORKERS);
maxNumCompThreads(WORKERS);

test_results = persForLoopSplitSaves(n_range, p_range,...
    @(n,p) the_experiment(n,p,tests,pool), 'upper_betti1_dflag');
save('../../mat/upper_betti1_dflag_check')

function output = the_experiment(n, p, tests, pool)
    % Initialise an array of futures
    f(1:tests) = parallel.FevalFuture;
    % Populate futures with single_tests
    for i=1:tests
        f(i) = parfeval(pool, @() single_test(n,p), 1);
    end
    % Wait for futures and collect results into a (tests x 1) double
    output = fetchOutputs(f);
end

function b1 = single_test(n,p)
    A = createDERG(n,p);
    bettis = flagser_hom(A, 1, '../../lib/flagser/flagser');
    b1 = bettis(2);
end

function A = createDERG(n, p)
	% Random durected graph
	A = rand(n,n) <= p;
	% Remove any self loops
	A = A .* (1-eye(n));
end


==> anc/src/plot/lower_betti1_plot.m <==
switch(MODE)
    case 'nreg'
        load('../../mat/lower_betti1_check')
    case 'dflag'
        load('../../mat/lower_betti1_dflag_check')
end
conf = 0.05;
mostly_zero = cellfun(@(x) mean(x>0) <= conf, test_results);

pl = [];

for i=1:length(n_range)
    this_row = mostly_zero(i,:);
    zero_indices = find(this_row == 0);
    first_zero_idx = zero_indices(1);
    last_all_one_idx = first_zero_idx - 1;
    p = p_range(last_all_one_idx);
    pl = [pl p];
end

% Linear regression
Y = log(pl');
X = [ones(length(n_range), 1), log(n_range)'];
B = X \ Y;
intercept = B(1);
slope = B(2);

% Plotting
%figure
scatter(n_range, pl, 'x');
hold on
plot(exp(X(:,2)), exp(X*B));
set(gca,'xscale','log');
set(gca,'yscale','log');
legend({'Empirical $p=p_l(n)$',...
    sprintf('$$p = %.3f \\,n^{%.3f}$$', exp(intercept), slope)},...
    'Interpreter','latex')
xlabel('$n$','Interpreter','latex')
ylabel('$p(n)$','Interpreter','latex')

if strcmp(MODE,'dflag')
    xticks(50:50:200)
end


==> anc/src/plot/lower_bound_analysis.m <==
ep=0.001;
n = 5:5:200;
critical_p = zeros(size(n));

for i=1:length(n)
    critical_p(i) = fzero(@(p) the_bound(n(i),p,ep) - 0.05, [10^(-6),0.2]);
end
plot(n, critical_p)
xlabel('$n$','Interpreter','latex')
ylabel('$p_l^t(n)$','Interpreter','latex')

% Plot our theoretical bound against empirical
figure
MODE='nreg';
lower_betti1_plot
hold on
plot(n(4:30), critical_p(4:30))
legend({'Empirical $p=p_l(n)$',...
    sprintf('Best fit $p= %.3f \\,n^{%.3f}$', exp(intercept), slope),...
    'Theory $p=p_l^t(n)$'}, 'Interpreter','latex')
ylabel('$p$','Interpreter','latex')


% Probability bound that should work at small densities
function sum = the_bound(n, p, ep)
    sum = 0;
    err = ep*2;
    L=2;
    while err > ep && L<=n
        % Save
        old_sum = sum;
        % Compute next
        next_term = nchoosek(n,L) * factorial(L)/(2*L)*(2*p)^L;
        sum = old_sum + next_term;
        % Compute err
        err = abs(sum - old_sum);
        % Prepare for next loopse
        L = L+1;
    end
    if sum < 0
        sum = 0;
    end
    if sum > 1
        sum = 1;
    end
end

==> anc/src/plot/mean_plotter.m <==
addpath('../util')
results_merger
if strcmp(MODE,'nreg')
    nrl = length(n_range);
    test_results = test_results(1:nrl,:);
end
switch(MODE)
    case 'nreg'
        betti_str='\overrightarrow{\beta}_1(G)';
    case 'dflag'
        betti_str='\beta_1(\overrightarrow{X}(G))';
end
        
[rows, columns] = size(test_results);
means = cellfun(@(x) mean(x), test_results)';
prob_zero = cellfun(@(x) mean(x==0), test_results)';

figure
cth1 = plot_matrix(log(n_range), log(p_range), prob_zero, ...
    append('${\bf{P}}(',betti_str,'=0)$'));
caxis([0 1])

figure
[N, P] = meshgrid(n_range, p_range);
cth2 = plot_matrix(log(n_range), log(p_range), means./(N.*(N-1).*P),...
    append('$<',betti_str,'>/n(n-1)p$'));
%caxis([0 1])

function colorTitleHandle = plot_matrix(x, y, z, ctitle)
    [X, Y] = meshgrid(x,y);
    s=surf(X, Y, z);
    s.EdgeColor='none';
    view(0, 90);
    axis([min(x) max(x) min(y) max(y)])
    
    xlabel('$\log(n)$','Interpreter','latex')
    ylabel('$\log(p)$','Interpreter','latex')
    
    hcb = colorbar;
    colorTitleHandle = get(hcb,'Title');
    set(colorTitleHandle ,'String',ctitle,'Interpreter','latex');
end


==> anc/src/plot/middle_bound_analysis.m <==
n = 10000:10000:15000000;
p = logspace(log10(10^(-7)), log10(10^(-1)));

min_prob = zeros(size(n));
for i = 1:length(n)
    [~, fval] = fminbnd(@(p) the_bound(n(i),10^p), -8,-2);
    min_prob(i) = fval;
end
plot(n, min_prob);
xlabel('$n$','Interpreter','latex')
ylabel('$\min \bf{P}$','Interpreter','latex')
hold on
plot([min(n) max(n)], [0.05 0.05], '--')
plot([min(n) max(n)], [0.1 0.1], '--')
set(gca,'xscale','log')
set(gca,'yscale','log')

% Probability bound that should work at small densities
function bd = the_bound(n, p)
    num = numerator(n, p);
    denom = denominator(n, p);
    bd = 1-(num/denom);
end

function num = numerator(n, p)
    en2 = n*((n-1)^2)*(p^2) - n*(n-1)*(1-p)*(1-((1-p^2)^(n-2)))-n*(1-((1-p^2)^(n-1)));
    en1 = n*(n-1)*p;
    num = max(0, -n + en1 - en2);
    num = num*num;
end

function den =denominator(n, p)
    den = n*(n-1)*p*(1-p) + (n^2)*((n-1)^2)*(p^2);
end


==> anc/src/plot/normal_goodness_2.m <==
%% Setup
summary_method = 'average';
switch(MODE)
    case 'nreg'
        load('../../mat/lower_betti1_check')
    case 'dflag'
        load('../../mat/lower_betti1_dflag_check')
end
[rows, columns] = size(test_results);
num_tests = 10;
pr = zeros(rows, columns, num_tests);
titles = {'KS Limiting Form',...
    'KS Stephens Modification',...
    'KS Marsaglia Method',...
    'KS Lilliefors Modification',...
    'Anderson-Darling Test',...
    'Cramer- Von Mises Test',...
    'Shapiro-Wilk Test',...
    'Shapiro-Francia Test',...
    'Jarque-Bera Test',...
    'DAgostino & Pearson Test'};
NO_TEST = -1/256;
NO_TEST_COLOR = [0.7 0 0];
conf = 0.05;

%% Fit testing
for i=1:rows
    for j=1:columns
        % Only conduct test where emprically we see
        % Betti numbers are probably positive (i.e. probably not 0)
        % i.e. EmpiricalProb(betti_1 == 0) <= 0.05
        if mean(test_results{i,j} == 0)>conf
            pr(i, j,:) = NO_TEST*ones(length(num_tests));
        else
            % Do it quitely
            [~,out] = evalc("normalitytest(normalize(test_results{i,j}'))");
            pr(i,j,:) = out(:,2);
            fprintf('%d/%d\n',columns*(i-1)+j, rows*columns);
        end
    end
end

%% Matrix plotting
figure
t=tiledlayout(3,4);
t.TileSpacing = 'tight';
t.Padding = 'tight';
for i =1:num_tests
    if i<=7
        tile_num = i;
    else
        tile_num = i+1;
    end
    nexttile(tile_num);
    colormap default
    cmap = colormap;
    colormap(altermap(cmap, NO_TEST_COLOR));
    plot_matrix(n_range, p_range, pr(:,:,i));
    caxis([NO_TEST 1])
    cb = colorbar;
    set(cb,'Limits',[0 1])
    set_colorbar_title(cb, 'ℙ')
    xlabel('$n$','Interpreter','latex')
    ylabel('$p$','Interpreter','latex')
    set(gca,'xscale','log')
    set(gca,'yscale','log')
    xticks(50:50:max(n_range))
    subtitle(titles{i})
end

%% Computing fit trends
pr_trends = zeros(rows, num_tests);
for ti=1:num_tests
    for ni=1:rows
        my_data = pr(ni,:,ti);
        switch summary_method
            case 'average'
                my_data = my_data(my_data ~= NO_TEST);
                pr_trends(ni,ti) = mean(my_data);
            case 'integrate'
                my_idxs = find(my_data ~= NO_TEST);
                p_vals = p_range(my_idxs);
                prob_vals = my_data(my_idxs);
                pr_trends(ni, ti) = trapz(p_vals,prob_vals)/range(p_vals);
        end
    end
end

%% Plotting fit rends
nexttile(8,[2,1])
for ti = 1:num_tests
    plot(n_range, pr_trends(:,ti))
    hold on
end
legend(titles);
xlabel('$n$','Interpreter','latex')
ylabel('< ℙ >')
axis([min(n_range),max(n_range),0,1])

%% Utility functions
function set_colorbar_title(cb, title)
    colorTitleHandle = get(cb,'Title');
    set(colorTitleHandle ,'String',title);
end

function new_map = altermap(old_map, NO_TEST_COLOR)
    new_map = [NO_TEST_COLOR ; old_map];
end

function plot_matrix(x, y, z)
    [X, Y] = meshgrid(x,y);
    s=surf(X, Y, z');
    s.EdgeColor='none';
    view(0, 90);
    axis([min(x) max(x) min(y) max(y)])
end


==> anc/src/plot/upper_betti1_plot.m <==
switch(MODE)
    case 'nreg'
        load('../../mat/upper_betti1_check')
    case 'dflag'
        load('../../mat/upper_betti1_dflag_check')
end
conf = 0.05;
mostly_zero = cellfun(@(x) mean(x>0) <= conf, test_results);

pu = [];

for i=1:length(n_range)
    this_row = mostly_zero(i,:);
    zero_indices = find(this_row == 0);
    last_zero_idx = zero_indices(end);
    first_all_one_idx = last_zero_idx + 1;
    p = p_range(first_all_one_idx);
    pu = [pu p];
end

% Linear regression
Y = log(pu');
X = [ones(length(n_range), 1), log(n_range)'];
B = X \ Y;
intercept = B(1);
slope = B(2);

% Plotting
%figure
scatter(n_range, pu, 'x');
hold on
plot(exp(X(:,2)), exp(X*B));
set(gca,'xscale','log');
set(gca,'yscale','log');
legend({'Empirical $p=p_u(n)$',...
    sprintf('$$p = %.3f \\,n^{%.3f}$$', exp(intercept), slope)},...
    'Interpreter','latex')
xlabel('$n$','Interpreter','latex')
ylabel('$p$','Interpreter','latex')

if strcmp(MODE,'dflag')
    xticks(50:50:200)
end


==> anc/src/plot/upper_bound_analysis.m <==
addpath('../bounds')
n=10:10:1000;
large_p = zeros(1, length(n));
practical_p = zeros(1, length(n));
ep = 0.05;
tiny = 0.1;

for i=1:length(n)
    large_p(i) = fzero(@(x) large_p_bound(n(i), x) - ep, [tiny, 1]);
    practical_p(i) = fzero(...
      @(x) practical_bound(n(i),x,'../../mat/computed_Q.mat') - ep, [tiny 1]);
end

plot(n, large_p);
hold on
plot(n, practical_p);
set(gca,'xscale','log');
set(gca,'yscale','log');

ylim([0 1])
xlabel('$n$', 'Interpreter','latex')
ylabel('$p_u^t(n)$', 'Interpreter','latex')
legend({'Theorem 4.16','Theorem A.7'})

function out = large_p_bound(n,p)
    out = nchoosek(n, 4)*factorial(4)*8*p^3*(1-p^3)^(n-4);
    out = out + nchoosek(n, 2)*p^2*(1-p^2)^(n-2);
    out = out + 2*nchoosek(n, 3)*(p^3)*(1-p^3)^(n-3);
end

function bound = practical_bound(n, p, Q_file)
    load(Q_file,'Q');
    C = [2 4 4 4];
    bound = 0;
    bound = bound + probBad3Path(n,p,Q,C);
    bound = bound + probBad3Cycle(n, p);
    bound = bound + probBad2Cycle(n, p);
end

function bound = probBad3Path(n, p, Q, C)
    bound = 0;
    for m=0:3
        prob_Ask = 0;
        for l=0:8
            prob_Ask = prob_Ask + Q(m+1,l+1)*p^l*(1-p)^(8-l);
        end
        bound = bound + p^3*(1-p)^(C(m+1))*(1- prob_Ask)^(n-4);
    end
    bound = nchoosek(n, 4) * factorial(4) * bound;
end

function bound = probBad3Cycle(n, p)
    bound = 2 * nchoosek(n, 3) * p^3 * (1-p^3)^(2*n-6);
end

function bound = probBad2Cycle(n, p)
    bound = nchoosek(n, 2) * p^2 * (1-p^2)^(2*n-4);
end


==> anc/src/util/fileLineReduce.m <==
function init_val = fileLineReduce(filename, f, init_val, varargin)
    fid = fopen(filename)

    line_num = 1;
    next_line = fgetl(fid);
    while ischar(next_line)
        % Reduce this line
        init_val = f(init_val, next_line, line_num);
        % Get ready for next line
        next_line = fgetl(fid)
        line_num = line_num + 1;
    end

    fclose(fid);
end


==> anc/src/util/fileLineWrite.m <==
function fileLineWrite(filename, permission, num_lines, f, varargin)
    fid = fopen(filename, permission);
    for line_num = 1:num_lines
        % Write this line
        to_write = f(line_num);
        fprintf(fid, '%s\n', to_write);
    end
    fclose(fid);
end


==> anc/src/util/flagser_hom.m <==
function out = flagser_hom(A,max_dim,flagser_path)
    % Format contents of flagser file
    flagser_file = mat_to_flag(A);
    % Get temporary files
    tfin = tempname;
    tfout = tempname;
    % Write flagser file
    f = fopen(tfin,'w');
    fprintf(f, flagser_file);
    fclose(f);
    % Run flagser
    cmd = sprintf('%s --out %s --max-dim %d %s',...
        flagser_path, tfout, max_dim, tfin);
    [~, ~] = system(cmd);
    % Collect betti numbers from output file
    out = str2num(get_file_at_line(tfout, 4));
    % Clean up temp files
    prevState = recycle('off');
    delete(tfin);
    delete(tfout);
    recycle(prevState);
end

function out = get_file_at_line(filename, linenum)
    f = fopen(filename, 'r');
    if linenum>1
        for i=1:(linenum-1)
            [~] = fgetl(f);
        end
    end
    out = fgetl(f);
    fclose(f);
end


==> anc/src/util/ifig.m <==
%% IFig - An Interactive figure exporter
% Based on
% https://interfacegroup.ch/preparing-matlab-figures-for-publication/

%% Init
% Options
opts = struct;
opts.fontType   = 'Times';
opts.fontSize   = 9;
% Range for options
range.filetype = {'png', 'eps'};
% Default options
defaults.width = 6;
defaults.height = 6;
defaults.filetype = 'eps';
% Current figure
the_fig = gcf;

%% Extract user input
% Dimensions
opts.width = str2num(input('Width: ','s'));
opts.height = str2num(input('Height: ', 's'));
% Filetype
opts.filetype = input('Filetype: ','s');

%% Enforce defaults
fn = fieldnames(defaults);
for k=1:numel(fn)
    if isempty(opts.(fn{k}))
        opts.(fn{k}) = defaults.(fn{k});
    end
end

%% Get filename
% Filename
[f,p,~] = uiputfile({['*.' opts.filetype]}, 'Export figure as ...');
opts.filename = [p f];
if ~opts.filename
    error('No filename provided')
    return
end

%% Check for bad input
opts.ft_idx = find(cellfun(@(x) isequal(x, opts.filetype) ...
                , range.filetype));
if isempty(opts.ft_idx)
    error('Unrecognised filetype')
    return
end

%% Resize everything
the_fig.Units               = 'centimeters';
the_fig.Position(3)         = opts.width;
the_fig.Position(4)         = opts.height;

%% Set font
%set(the_fig.Children, ...
%    'FontName',     opts.fontType, ...
%    'FontSize',     opts.fontSize);

%% Wait for user confirmation
if strcmpi( input('Write to file? (Y/n) ','s') , 'n')
    fprintf('Export cancelled\n')
    return
end

%% Export
% Remove unnecessary white space
% set(gca,'LooseInset',max(get(gca,'TightInset'), 0.02))

% Set paper mode for exporting
the_fig.PaperPositionMode   = 'auto';

% Export
switch opts.filetype
    case 'png'
        print(opts.filename, '-dpng', '-r600')
    case 'eps'
        print(opts.filename, '-depsc')
end


==> anc/src/util/mat_to_flag.m <==
function str = mat_to_flag(A)
    [nn,~] = size(A);
    str = sprintf("dim 0:\n");
    v_fmt = repmat('%d ',1, nn);
    v_fmt = v_fmt(1:(end-1))+"\n";
    v_str = sprintf(v_fmt, zeros(1,nn));
    str = str + v_str + sprintf("dim 1:");
    for i = 1:nn
        for j = 1:nn
            if A(i, j)
                str = str + sprintf("\n%d %d 0", i-1, j-1);
            end
        end
    end
end



==> anc/src/util/persForLoop.m <==
function pfl_output = persForLoop( varargin )
    % Handle args and setup
    if isa(varargin{nargin}, 'char')
        filename = append('__pfl_state__', varargin{nargin}, '.mat');
        f = varargin{nargin - 1};
        num_iterators = nargin - 2;
    else
        filename = '__pfl_state.mat';
        f = varargin{nargin};
        num_iterators = nargin - 1;
    end
    iterator_sizes = cellfun(@(x) length(x) , varargin(1:num_iterators));
    if ~isa(f, 'function_handle')
        err(append('Expected function_handle, received ', class(f)))
    end
    % Check for existing state
    if isfile(filename)
        load(filename)
        % Load up previous state of rng
        rng(pfl_rng);
    else
        % We prepend these with pfl_
        % So that they are note affected by workspace
        % Not sure if necessary?
        pfl_output = cell(iterator_sizes);
        pfl_workingOn = ones(1, num_iterators);
        pfl_rng = rng;
    end
    % Start the work loop
    while ~isa(pfl_workingOn,'char')
        % Do the work
        workSnippet = getWorkSnippet(num_iterators, pfl_workingOn);
        outputOfWork = eval(workSnippet);
        % Store the work
        idxStr = getIdxStr(pfl_workingOn);
        storageSnippet = getStorageSnippet(pfl_workingOn);
        eval(storageSnippet);
        % Get next work
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
        % Save rng state
        pfl_rng = rng;
        % Save work and progress to file
        save(filename);
        % Report
        fprintf('Finished %s\n', idxStr)
    end
    % Clean up persistence file
    delete(filename)
end

function snippet = getWorkSnippet(num_iterators, pfl_workingOn)
    zippedWorkingOn = [1:num_iterators; pfl_workingOn];
    zippedWorkingOn = zippedWorkingOn(:);
    argStr = sprintf('varargin{%d}(%d),', zippedWorkingOn);
    argStr = argStr(1:end-1);
    snippet = append('f(',argStr,')');
end

function idxStr = getIdxStr(workingOn)
    idxStr = sprintf('%d,', workingOn);
    idxStr = idxStr(1:end-1);
end


function snippet = getStorageSnippet(workingOn)
    idxStr = getIdxStr(workingOn);
    snippet = append('pfl_output{', idxStr, '} = outputOfWork;');
end


function workingOn = getNextWork(workingOn, iterator_sizes)
    workingOn(end) = workingOn(end) + 1;
    for i=length(iterator_sizes):(-1):1
        if workingOn(i) > iterator_sizes(i)
            if i == 1
                % We've done all the work
                workingOn = 'finished'
                return
            end
            workingOn(i) = workingOn(i) - iterator_sizes(i);
            workingOn(i-1) = workingOn(i-1) + 1;
        end
    end
end


==> anc/src/util/persForLoopGatherSaves.m <==
function pfl_output = persForLoopGatherSaves( varargin )
    % Handle args and setup
    if isa(varargin{nargin}, 'char')
        identifier = append('__pfl_state__', varargin{nargin});
        filename = append(identifier, '.mat');
        f = varargin{nargin - 1};
        num_iterators = nargin - 2;
    else
        identifier = '__pfl_state';
        filename = append(identifier, '.mat');
        f = varargin{nargin};
        num_iterators = nargin - 1;
    end
    iterator_sizes = cellfun(@(x) length(x) , varargin(1:num_iterators));
    if ~isa(f, 'function_handle')
        err(append('Expected function_handle, received ', class(f)))
    end
    fprintf('Rejoining save files, please do not abort!\n')
    % Rejoin save files
    pfl_workingOn = ones(1, num_iterators);
    pfl_output = cell(iterator_sizes);
    while ~isa(pfl_workingOn,'char')
        thisWorksFilename = getWorkFilename(pfl_workingOn, identifier);
        load(thisWorksFilename,'outputOfWork');
        % Store the work
        storageSnippet = getStorageSnippet(pfl_workingOn);
        eval(storageSnippet);
        % Get next work
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
    end
    fprintf('Deleting save files, please do not abort!\n')
    % Clean up split saves
    pfl_workingOn = ones(1, num_iterators);
    while ~isa(pfl_workingOn,'char')
        % Delete save file
        thisWorksFilename = getWorkFilename(pfl_workingOn, identifier);
        delete(thisWorksFilename);
        % Get next work
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
    end
    % Clean up persistence file
    delete(filename)
end

function workStr = getWorkStr(workingOn)
    workStr = join(split(num2str(workingOn)),'_');
    workStr = workStr{1};
end

function worksFilename = getWorkFilename(workingOn, identifier)
    workStr = getWorkStr(workingOn);
    worksFilename = append(identifier,'__',workStr,'.mat');
end

function snippet = getStorageSnippet(workingOn)
    idxStr = sprintf('%d,', workingOn);
    idxStr = idxStr(1:end-1);
    snippet = append('pfl_output{', idxStr, '} = outputOfWork;');
end

function workingOn = getNextWork(workingOn, iterator_sizes)
    workingOn(end) = workingOn(end) + 1;
    for i=length(iterator_sizes):(-1):1
        if workingOn(i) > iterator_sizes(i)
            if i == 1
                % We've done all the work
                workingOn = 'finished';
                return
            end
            workingOn(i) = workingOn(i) - iterator_sizes(i);
            workingOn(i-1) = workingOn(i-1) + 1;
        end
    end
end


==> anc/src/util/persForLoopSplitSaves.m <==
function pfl_output = persForLoopSplitSaves( varargin )
    % Handle args and setup
    if isa(varargin{nargin}, 'char')
        identifier = append('__pfl_state__', varargin{nargin});
        filename = append(identifier, '.mat');
        f = varargin{nargin - 1};
        num_iterators = nargin - 2;
    else
        identifier = '__pfl_state';
        filename = append(identifier, '.mat');
        f = varargin{nargin};
        num_iterators = nargin - 1;
    end
    iterator_sizes = cellfun(@(x) length(x) , varargin(1:num_iterators));
    if ~isa(f, 'function_handle')
        err(append('Expected function_handle, received ', class(f)))
    end
    % Check for existing state
    if isfile(filename)
        load(filename)
        % Load up previous state of rng
        rng(pfl_rng);
    else
        % We prepend these with pfl_
        % So that they are note affected by workspace
        % Not sure if necessary?
        pfl_workingOn = ones(1, num_iterators);
        pfl_rng = rng;
    end
    % Start the work loop
    while ~isa(pfl_workingOn,'char')
        % Do the work
        workSnippet = getWorkSnippet(num_iterators, pfl_workingOn);
        outputOfWork = eval(workSnippet);
        % Save work to file
        thisWorksFilename = getWorkFilename(pfl_workingOn, identifier);
        save(thisWorksFilename,'outputOfWork');
        workStr = getWorkStr(pfl_workingOn);
        % Get next work and save progress
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
        pfl_rng = rng;
        save(filename, 'pfl_workingOn', 'pfl_rng');
        % Report
        fprintf('Finished %s\n', workStr)
    end
    fprintf('Rejoining save files, please do not abort!\n')
    % Rejoin save files
    pfl_workingOn = ones(1, num_iterators);
    pfl_output = cell(iterator_sizes);
    while ~isa(pfl_workingOn,'char')
        thisWorksFilename = getWorkFilename(pfl_workingOn, identifier);
        load(thisWorksFilename,'outputOfWork');
        % Store the work
        storageSnippet = getStorageSnippet(pfl_workingOn);
        eval(storageSnippet);
        % Get next work
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
    end
    fprintf('Deleting save files, please do not abort!\n')
    % Clean up split saves
    pfl_workingOn = ones(1, num_iterators);
    while ~isa(pfl_workingOn,'char')
        % Delete save file
        thisWorksFilename = getWorkFilename(pfl_workingOn, identifier);
        delete(thisWorksFilename);
        % Get next work
        pfl_workingOn = getNextWork(pfl_workingOn, iterator_sizes);
    end
    % Clean up persistence file
    delete(filename)
end

function snippet = getWorkSnippet(num_iterators, workingOn)
    zippedWorkingOn = [1:num_iterators; workingOn];
    zippedWorkingOn = zippedWorkingOn(:);
    argStr = sprintf('varargin{%d}(%d),', zippedWorkingOn);
    argStr = argStr(1:end-1);
    snippet = append('f(',argStr,')');
end

function workStr = getWorkStr(workingOn)
    workStr = join(split(num2str(workingOn)),'_');
    workStr = workStr{1};
end

function worksFilename = getWorkFilename(workingOn, identifier)
    workStr = getWorkStr(workingOn);
    worksFilename = append(identifier,'__',workStr,'.mat');
end

function snippet = getStorageSnippet(workingOn)
    idxStr = sprintf('%d,', workingOn);
    idxStr = idxStr(1:end-1);
    snippet = append('pfl_output{', idxStr, '} = outputOfWork;');
end

function workingOn = getNextWork(workingOn, iterator_sizes)
    workingOn(end) = workingOn(end) + 1;
    for i=length(iterator_sizes):(-1):1
        if workingOn(i) > iterator_sizes(i)
            if i == 1
                % We've done all the work
                workingOn = 'finished';
                return
            end
            workingOn(i) = workingOn(i) - iterator_sizes(i);
            workingOn(i-1) = workingOn(i-1) + 1;
        end
    end
end


==> anc/src/util/results_merger.m <==
%clear
switch(MODE)
    case 'nreg'
        load('../../mat/lower_betti1_check')
    case 'dflag'
        load('../../mat/lower_betti1_dflag_check')
end
ex_n = n_range;
ex_p = p_range;
lower_results = test_results;
offset = length(p_range);
switch(MODE)
    case 'nreg'
        load('../../mat/upper_betti1_check')
    case 'dflag'
        load('../../mat/upper_betti1_dflag_check')
end
ex_p = [ex_p p_range];
upper_results = test_results;

test_results = cell(length(ex_n), length(ex_p));
[ex_p, I] = sort(ex_p);
n_range = ex_n;
p_range = ex_p;

if strcmp(MODE,'nreg')
    % We have to load up a slightly smaller n_range for nreg path
    load('../../mat/upper_betti1_check','n_range')
end

for ni = 1:length(ex_n)
    for pi = 1:length(ex_p)
        if I(pi)<=offset
            test_results{ni,pi}=lower_results{ni,I(pi)};
        elseif ni<=length(n_range)
            test_results{ni,pi}=upper_results{ni,I(pi)-offset};
        end
    end
end

